Extending and Evaluating and Novel Course Reform of introductory Mechanics

The research presented in this thesis was motivated by the need to improve introductory physics courses. Introductory physics courses are generally the first courses in which students learn to create models to solve complex problems. However, many students taking introductory physics courses fail to acquire a command of the concepts, methods and tools presented in these courses. The reforms proposed by this thesis focus on altering the content of introductory courses rather than content delivery methods as most reforms do. This thesis explores how the performance on a widely used test of conceptual understanding in mechanics compares between students taking a course with updated and modified content and students taking a traditional course. Better performance by traditional students was found to stem from their additional practice on the types of items which appeared on the test. The results of this work brought into question the role of the introductory physics course for non-majors. One aspect of this new role is the teaching of new methods such as computation (the use of a computer to solve numerically, simulate and visualize physical problems). This thesis explores the potential benefits for students who learn computation as part of physics course. After students worked through a suite of computational homework problems, many were able to model a new physical situation with which they had no experience. The failure of some students to model this new situation might have stemmed from their unfavorable attitudes towards learning computation. In this thesis, we present the development of a new tool for characterizing students' attitudes. Preliminary measurements indicated significant differences between successful and unsuccessful students.

==> figs/AvgclusterFig.py <==
#!/usr/bin/env python

# override the default reporting of coords

from pylab import *
from matplotlib.patches import Circle, Ellipse
from numpy import *

x1 = array( [0.45, 0.4, 0.65])
y1 = array( [0.4, 0.6, 0.38])


x2 = array( [-0.8, -0.5, -0.6])
y2 = array( [-0.6, -0.65, -0.3])

fig = figure(num=None, figsize=(3, 3), dpi=600)

ax = fig.add_subplot(111)
#ax.set_title('Mean Linkage Clustering')

xl = [x1[0],x2[0],x1[0],x2[1],x1[0],x2[2],x1[1],x2[0],x1[1],x2[1],x1[1],x2[2],x1[2],x2[0],x1[2],x2[1]]
yl = [y1[0],y2[0],y1[0],y2[1],y1[0],y2[2],y1[1],y2[0],y1[1],y2[1],y1[1],y2[2],y1[2],y2[0],y1[2],y2[1]]

plot(xl,yl,'g', lw=3)
plot(x1, y1, 'sb',x2,y2, 'sr')

axis([-1,1,-1,1])
setp(gca(), xticklabels=[], yticks=(-1,0,1), xticks=(-1,0,1))

ax.annotate('Cluster A', xy=(mean(x1), mean(y1)), xytext=(-0.75,0.75),
                arrowprops=dict(arrowstyle="->",
                                connectionstyle="arc3,rad=.4")
                )

ax.annotate('Cluster B', xy=(mean(x2), mean(y2)), xytext=(0.25,-0.75),
                arrowprops=dict(arrowstyle="->",
                                connectionstyle="arc3,rad=.4")
                )

#show()
savefig('clusterMeanLinkage.eps')

fig = figure(num=None, figsize=(3, 3), dpi=600)

ax = fig.add_subplot(111)
#ax.set_title('Mean Linkage Clustering')

xls = [x1[0],x2[2]]
yls = [y1[0],y2[2]]

plot(xls,yls,'g', lw=3)
plot(x1, y1, 'sb',x2,y2, 'sr')

axis([-1,1,-1,1])
setp(gca(), xticklabels=[], yticks=(-1,0,1), xticks=(-1,0,1))

ax.annotate('Cluster A', xy=(mean(x1), mean(y1)), xytext=(-0.75,0.75),
                arrowprops=dict(arrowstyle="->",
                                connectionstyle="arc3,rad=.4")
                )

ax.annotate('Cluster B', xy=(mean(x2), mean(y2)), xytext=(0.25,-0.75),
                arrowprops=dict(arrowstyle="->",
                                connectionstyle="arc3,rad=.4")
                )

#show()
savefig('clusterSimpleLinkage.eps')

fig = figure(num=None, figsize=(3, 3), dpi=600)

ax = fig.add_subplot(111)
#ax.set_title('Mean Linkage Clustering')

xls = [x1[2],x2[0]]
yls = [y1[2],y2[0]]

plot(xls,yls,'g', lw=3)
plot(x1, y1, 'sb',x2,y2, 'sr')

axis([-1,1,-1,1])
setp(gca(), xticklabels=[], yticks=(-1,0,1), xticks=(-1,0,1))

ax.annotate('Cluster A', xy=(mean(x1), mean(y1)), xytext=(-0.75,0.75),
                arrowprops=dict(arrowstyle="->",
                                connectionstyle="arc3,rad=.4")
                )

ax.annotate('Cluster B', xy=(mean(x2), mean(y2)), xytext=(0.25,-0.75),
                arrowprops=dict(arrowstyle="->",
                                connectionstyle="arc3,rad=.4")
                )

#show()
savefig('clusterCompleteLinkage.eps')


==> figs/AvgclusterFig1.py <==
#!/usr/bin/env python

# override the default reporting of coords

from pylab import *
from matplotlib.patches import Circle, Ellipse
from numpy import *

x1 = 0.5*rand(3)+.25
y1 = 0.5*rand(3)+.25

x2 = 0.5*rand(3)-0.75
y2 = 0.5*rand(3)-0.75

fig = figure(num=None, figsize=(3, 3), dpi=300)

ax = fig.add_subplot(111)
#ax.set_title('Mean Linkage Clustering')

xl = [x1[0],x2[0],x1[0],x2[1],x1[0],x2[2],x1[1],x2[0],x1[1],x2[1],x1[1],x2[2],x1[2],x2[0],x1[2],x2[1]]
yl = [y1[0],y2[0],y1[0],y2[1],y1[0],y2[2],y1[1],y2[0],y1[1],y2[1],y1[1],y2[2],y1[2],y2[0],y1[2],y2[1]]

plot(xl,yl,'g', lw=3)
plot(x1, y1, 'sb',x2,y2, 'sr')

axis([-1,1,-1,1])
setp(gca(), xticklabels=[], yticks=(-1,0,1), xticks=(-1,0,1))

ax.annotate('Cluster A', xy=(mean(x1), mean(y1)), xytext=(-0.75,0.75),
                arrowprops=dict(arrowstyle="->",
                                connectionstyle="arc3,rad=.4")
                )

ax.annotate('Cluster B', xy=(mean(x2), mean(y2)), xytext=(0.25,-0.75),
                arrowprops=dict(arrowstyle="->",
                                connectionstyle="arc3,rad=.4")
                )

#show()
savefig('clusterSimpleLinkage.eps')

